A Scharfetter-Gummerl stabilization scheme for HDG approximations of convection-diffusion problems

We present a Scharfetter-Gummel (SG) stabilization scheme for high-order Hybrid Discontinuous Galerkin (HDG) approximations of convection-diffusion problems. The scheme is based on a careful choice of the stabilization parameters used to define the numerical flux in the HDG method. We show that, in one dimension, the SG-HDG scheme is equivalent to the Finite Volume method stabilized with the Scharfetter--Gummel on the dual grid, for all orders of HDG schemes.

==> generate_plots/uniform_grid_1d_tau/clear_output.py <==
#!/usr/bin/env python3

def strip_output(nb):
    for cell in nb.cells:
        if hasattr(cell, "outputs"):
            cell.outputs = []
        if hasattr(cell, "prompt_number"):
            del cell["prompt_number"]


if __name__ == "__main__":
    from sys import stdin, stdout
    from nbformat import read, write

    nb = read(stdin, 4)
    strip_output(nb)
    write(nb, stdout, 4)
    stdout.write("\n")


==> generate_plots/uniform_grid_1d_tau/fvm_methods.py <==
from pyfemsym.constants import SPACE_VARS
from pyfemsym.geometry import Directions, Segment
from pyfemsym.vector_space import VectorSpace
from pyfemsym.linear_map import LinearMap, LinearSystem
from pyfemsym.piecewise_functions import BoundaryFunction, CellFunction, SingleCellFunction
from pyfemsym.grids import SegmentGrid
from pyfemsym.operators import div, grad, l2_border_prod, l2_prod
from pyfemsym.utilities import try_simplify

from enum import Enum
from collections import Mapping, namedtuple
from collections.abc import Iterable
from multiprocessing import Pool
import logging
from sage.structure.element import is_Vector
from sage.all_cmdline import SR, var, vector, Integer, matrix, RDF, show, QQ, exp, integrate, sqrt

LOGGER = logging.getLogger()
logging.getLogger('matplotlib').propagate = False


class FluxApproxMethod(Enum):
    MEAN_POINT = 0
    INTEGRAL_ON_EDGE = 1
    SCHARFETTER_GUMMEL = 2


def Bernulli(x):
    if bool(x == 0):
        return 1
    return x / (exp(x) - 1)


def fvm_method(domain, alpha, beta, f=0, u_bc=None, ring=SR, flux_method=FluxApproxMethod.MEAN_POINT):
    if domain.n_of_cells < 2:
        raise ValueError('This method requires at least two cells')

    if not isinstance(beta, CellFunction):
        if not is_Vector(beta):
            beta = vector(ring, (beta,))
        beta = CellFunction({c: beta for c in domain.cells})

    if u_bc is None:
        left_faces = []
        right_faces = []

        for boundary_cell in domain.boundary_cells:
            boundary_faces = domain.get_cell_boundary_faces(boundary_cell)

            if Directions.LEFT in boundary_faces:
                    left_faces.append(boundary_faces[Directions.LEFT])
            if Directions.RIGHT in boundary_faces:
                    right_faces.append(boundary_faces[Directions.RIGHT])

        u_bc_values = {}
        for fc in left_faces:
            u_bc_values[fc] = 0
        for fc in right_faces:
            u_bc_values[fc] = 1

        u_bc = BoundaryFunction(u_bc_values)

    # This is the vector space of all the functions that are constant
    # on each cell
    u_space = VectorSpace.generate_fe_q(domain, degree=0, latex_repr='u')

    def get_matrix_position(cell):
        return u_space.get_base_coordinate(cell_to_function[cell])

    # We need a way to associate to each cell the element of the base
    # that is not zero on that cell
    cell_to_function = {}
    for u in u_space.base:
        cell_to_function[u.cell] = u

    # This is the space of the function that are defined on cell that
    # are not on the boundary of the domain
    internal_functions = [
        u for u in u_space.base if domain.is_internal(u.cell)
    ]
    internal_functions = VectorSpace(internal_functions)

    boundary_values = {}
    for i, u in enumerate(u_space.base):
        cell = u.cell
        if domain.is_internal(cell):
            continue

        boundary_faces = list(domain.get_cell_boundary_faces(cell).values())
        k = Integer(len(boundary_faces))
        b_value = Integer(0)
        for face in boundary_faces:
            if face not in u_bc.values:
                continue

            bc_integral = face.integrate(u_bc.values[face])
            b_value += bc_integral / face.area()

        boundary_values[i] = b_value / k

    condensed_map = {}
    for i, u in enumerate(u_space.base):
        if u in internal_functions.base:
            condensed_map[i] = internal_functions.get_base_coordinate(u)

    def condense_vector(v):
        condensed_v = vector(ring, internal_functions.dimension)
        for i in range(u_space.dimension):
            if i not in condensed_map:
                continue
            condensed_v[condensed_map[i]] = v[i]
        return condensed_v

    def decondense_vector(v):
        decondensed_v = vector(ring, u_space.dimension)
        for i in range(u_space.dimension):
            if i in condensed_map:
                decondensed_v[i] = v[condensed_map[i]]
            else:
                decondensed_v[i] = boundary_values[i]
        return decondensed_v

    linear_system = LinearSystem.build(u_space, entries=ring)
    M = linear_system.matrix

    for cell in domain.cells:
        i = get_matrix_position(cell)
        i_center = cell.center

        normal = SingleCellFunction(cell, 1).get_boundary_flux()

        neighbours = domain.get_neighbours(cell)

        for face, neighbour_cell in neighbours.items():
            if cell in beta.values:
                beta_c1 = beta.values[cell] * normal.values[face]
            else:
                beta_c1 = 0

            if neighbour_cell in beta.values:
                beta_c2 = beta.values[neighbour_cell] * normal.values[face]
            else:
                beta_c2 = 0

            j = get_matrix_position(neighbour_cell)
            j_center = neighbour_cell.center

            ij_segment = Segment(i_center, j_center)
            mean_point = ij_segment.intersect_with_face(face)
            center_dist = ij_segment.length

            if flux_method != FluxApproxMethod.SCHARFETTER_GUMMEL:
                if flux_method == FluxApproxMethod.MEAN_POINT:
                    alpha_ij = mean_point.evaluate_function(alpha, cell, neighbour_cell)
                    beta_ij_c1 = mean_point.evaluate_function(beta_c1, cell, neighbour_cell)
                    beta_ij_c2 = mean_point.evaluate_function(beta_c2, cell, neighbour_cell)
                    beta_ij = (beta_ij_c1 + beta_ij_c2) / Integer(2)
                else:
                    if isinstance(alpha, CellFunction):
                        if cell in alpha.values:
                            alpha_ij_c1 = Segment(i_center, mean_point).integrate(alpha.values[cell])
                        else:
                            alpha_ij_c1 = 0
                        if neighbour_cell in alpha.values:
                            alpha_ij_c1 = Segment(mean_point, j_center).integrate(alpha.values[cell])
                        else:
                            alpha_ij_c2 = 0
                        alpha_ij = alpha_ij_c1 + alpha_ij_c2
                    else:
                        alpha_ij = ij_segment.integrate(D)

                    beta_ij_c1 = Segment(i_center, mean_point).integrate(beta_c1)
                    beta_ij_c2 = Segment(mean_point, j_center).integrate(beta_c2)
                    beta_ij = beta_ij_c1 + beta_ij_c2

                M[i, i] += alpha_ij / center_dist + beta_ij / 2
                M[i, j] = -alpha_ij / center_dist + beta_ij / 2
            else:
                alpha_ij = mean_point.evaluate_function(alpha, cell, neighbour_cell)
                beta_ij_c1 = Segment(i_center, mean_point).integrate(beta_c1)
                beta_ij_c2 = Segment(mean_point, j_center).integrate(beta_c2)
                beta_ij = beta_ij_c1 + beta_ij_c2

                M[i, i] += alpha_ij / center_dist * Bernulli(- beta_ij / alpha_ij)
                M[i, j] = -alpha_ij / center_dist * Bernulli(beta_ij / alpha_ij)

            linear_system.rhs[i] = cell.integrate(f)

    # Condense linear system
    condensed_linear_system = LinearSystem.build(internal_functions, entries=ring)
    condensed_linear_system.rhs[:] = condense_vector(linear_system.rhs)

    M_condensed = condensed_linear_system.matrix
    rhs_condensed = condensed_linear_system.rhs

    for i, u in enumerate(u_space.base):
        v = M.column(i)
        v_condensed = condense_vector(v)
        if u in internal_functions.base:
            ii = internal_functions.get_base_coordinate(u)
            M_condensed[:, ii] = v_condensed
        else:
            bc_value = boundary_values[i]
            rhs_condensed[:] -= bc_value * v_condensed

    solution_condensed = condensed_linear_system.solve()
    solution = decondense_vector(solution_condensed)

    solution = u_space.get_function(solution, False)

    return solution, linear_system, condensed_linear_system


def standard_fvm_method(domain, alpha, beta, f=0, u_bc=None, ring=SR):
    return fvm_method(domain, alpha, beta, f=f, u_bc=u_bc, ring=ring, flux_method=FluxApproxMethod.MEAN_POINT)


def sg_fvm_method(domain, alpha, beta, f=0, u_bc=None, ring=SR):
    return fvm_method(domain, alpha, beta, f=f, u_bc=u_bc, ring=ring, flux_method=FluxApproxMethod.SCHARFETTER_GUMMEL)


==> generate_plots/uniform_grid_1d_tau/generate_plot.sage <==
from pyfemsym.grids import SegmentGrid
from pyfemsym.piecewise_functions import CellFunction, BoundaryFunction
from pyfemsym.operators import l2_prod, l2_border_prod
from methods import hdg_method, MethodType, compute_l2_error

from multiprocessing import cpu_count, Process, Queue
from queue import Empty as QueueEmpty
from time import sleep

from h5py import File as HDF5File
import numpy as np


N_OF_CELLS = (2, 4, 8, 16, 32, 64)
BETA_VALUES = (1, 10, 100, 1000, 10000)
TAU_MIN = 1e-3
TAU_MAX = 1e7
N_OF_TAUS = 2000

DATA_FILE = 'uni_grid_1d_data.hdf5'

def bernulli(x):
    if bool(x == 0):
        return 1
    return x / (e**x - 1)


def compute_tau(h, alpha, beta):
    k = beta * h / alpha
    return alpha / h * (2 * bernulli(k) + k - 2)


def test_best_tau(cells=8, f=0):
    u = function('u')(x)
    beta = var('beta')
    assume(beta != 0)
    alpha = 1
    equ = - alpha * diff(u, x, 2) + diff(beta * u, x, 1) == f
    exc_function = desolve(equ, u, [0, 0, 1, 1], ivar=x)
    exc_derivative = exc_function.diff(x)
    exc_current = -alpha * exc_derivative + beta * exc_function

    m1 = MethodType.TYPE2
    m2 = MethodType.TYPE2

    QTau = PolynomialRing(QQ, ['tau', 'beta'])
    tau = QTau.gen(0)
    beta_val = QTau.gen(1)
    QTau = FractionField(QTau)

    d = SegmentGrid(0, 1, cells, move_centers_on_boundary=False, half_size_boundary_cells=False)

    u_hat0 = BoundaryFunction({f: exc_function.substitute({x: f.coordinates()[0][0]}).full_simplify() for f in d.faces})
    s1 = hdg_method(d, 0, E=beta_val, D=alpha, f=f, tau=tau, R=QTau, parallel=True, method_type=m1)[0]
    s2 = hdg_method(d, 0, E=beta_val, D=alpha, f=f, tau=tau, R=QTau, parallel=True, method_type=m2)[0]

    for cell in d.cells:
        continue
        k1 = s1.u.values.get(cell, 0)
        k2 = s2.u.values.get(cell, 0)
        k1_hat = s1.u.values.get(cell, 0)
        k2_hat = s2.u_hat.values.get(cell, 0)
        if k1 != k2 or k1_hat != k2_hat:
            raise ValueError()

    k_hat = s1.u_hat - u_hat0
    l2_error = compute_l2_error(s1.u, exc_function, d)

    l2_hat_error = sqrt(l2_border_prod(k_hat, k_hat))
    h1_semi_error_disp = compute_l2_error(s1.q, [exc_derivative,], d)
    h1_semi_error_curr = compute_l2_error(s2.q, [exc_current,], d)

    RRR = RealField(256)
    print('Callabling...')
    l2_error = fast_callable(l2_error, vars=[tau, beta], domain=RRR)
    l2_hat_error = fast_callable(l2_hat_error, vars=[tau, beta], domain=RRR)
    h1_semi_error_disp = fast_callable(h1_semi_error_disp, vars=[tau, beta], domain=RRR)
    h1_semi_error_curr = fast_callable(h1_semi_error_curr, vars=[tau, beta], domain=RRR)
    print('DONE!')

    return l2_error, l2_hat_error, h1_semi_error_disp, h1_semi_error_curr


def save_data():
    problem_errors = {}
    for c in N_OF_CELLS:
        problem_errors[c] = test_best_tau(cells=c, f=0)

    tau_values = np.geomspace(TAU_MIN, TAU_MAX, N_OF_TAUS)
    array_shape = (len(N_OF_CELLS), len(BETA_VALUES), N_OF_TAUS)

    l2_error_array = np.empty(array_shape, dtype=np.float64)
    l2_hat_error_array = np.empty(array_shape, dtype=np.float64)
    h1_semi_error_disp_array = np.empty(array_shape, dtype=np.float64)
    h1_semi_error_disp_curr = np.empty(array_shape, dtype=np.float64)
    arrays = [
        l2_error_array,
        l2_hat_error_array,
        h1_semi_error_disp_array,
        h1_semi_error_disp_curr
    ]

    def get_error_for_beta(error, beta):
        return lambda x: error(x, beta)

    for i, c in enumerate(N_OF_CELLS):
        errors = problem_errors[c]

        for j, beta in enumerate(BETA_VALUES):
            error_fs = [get_error_for_beta(error, beta) for error in errors]

            for k, tau in enumerate(tau_values):
                for error_array, error_f in zip(arrays, error_fs):
                    error_array[i, j, k] = error_f(tau)

    with HDF5File(DATA_FILE, 'w') as f:
        tau_values_hdf5 = f.create_dataset("tau", tau_values.shape, dtype='f8')
        tau_values_hdf5[:] = tau_values

        n_of_cells_hdf5 = f.create_dataset("cells", (len(N_OF_CELLS),), dtype='i4')
        n_of_cells_hdf5[:] = N_OF_CELLS

        beta_values_hdf5 = f.create_dataset("beta", (len(BETA_VALUES),), dtype='f8')
        beta_values_hdf5[:] = BETA_VALUES

        names = ['l2_error', 'l2_hat_error', 'h1_seminorm_displacement', 'h1_seminorm_current']
        for error_array, error_name in zip(arrays, names):
            k = f.create_dataset(error_name, error_array.shape, dtype='f8')
            k[:] = error_array

save_data()


==> generate_plots/uniform_grid_1d_tau/methods.py <==
from pyfemsym.constants import SPACE_VARS
from pyfemsym.geometry import Directions, Segment
from pyfemsym.vector_space import VectorSpace
from pyfemsym.linear_map import LinearMap, LinearSystem
from pyfemsym.piecewise_functions import BoundaryFunction, CellFunction, SingleCellFunction
from pyfemsym.grids import SegmentGrid
from pyfemsym.operators import div, grad, l2_border_prod, l2_prod
from pyfemsym.utilities import try_simplify

from enum import Enum
from collections import Mapping, namedtuple
from collections.abc import Iterable
from multiprocessing import Pool
import logging
from sage.structure.element import is_Vector
from sage.all_cmdline import SR, var, vector, Integer, matrix, RDF, show, QQ, exp, integrate, sqrt

LOGGER = logging.getLogger()
logging.getLogger('matplotlib').propagate = False


Solution = namedtuple('Solution', ['u', 'q', 'u_hat'])


# If a > 0 is the diffusion coefficient and b is the transport, our equation is
#  div(- a * grad(u) + b * u) = f

# Type1 solves the following system:
#
#  / (W, Q) - (u, div(a Q)) + <u_hat, a Q * nu> = 0
#  | - (W, grad(v)) - (u * b, grad(v)) + <W * nu, v> + <u * b * nu, v> + tau <u - u_hat, v> = (f, v)
#  \ <W * nu, xi> + <u * b * nu, xi> + tau <u - u_hat, xi> = 0
#
# Type2, instead, solves the following:
#
#  / (J, Q) - (u, div(a Q)) - (u * b, Q) + <u_hat, a Q * nu> = 0
#  | - (J, grad(v)) + <J * nu, v> + tau <u - u_hat, v> = (f, v)
#  \ <J * nu, xi> + tau <u - u_hat, xi> = 0
#
# Type3:
#
#  / (W, Q) - (u, div(a Q)) + <u_hat, a Q * nu> = 0
#  | - (W, grad(v)) - (u * b, grad(v)) + <W * nu, v> + <u_hat * b * nu, v> + tau <u - u_hat, v> = (f, v)
#  \ <W * nu, xi> + <u_hat * b * nu, xi> + tau <u - u_hat, xi> = 0
#

class MethodType(Enum):
    TYPE1 = 1
    TYPE2 = 2
    TYPE3 = 3


def Bernulli(x):
    if bool(x == 0):
        return 1
    return x / (exp(x) - 1)


def build_overall_space(domain, degree, condensed_space=False):
    cell_space = VectorSpace([])
    u_functions = 0
    q_functions = 0
    for cell in domain.cells:
        u_space = VectorSpace.get_lagrangian_space_on(
            cell,
            degree,
            components=1,
            latex_repr="u",
            enumerate_from=u_functions
        )
        u_functions += u_space.dimension
        q_space = VectorSpace.get_lagrangian_space_on(
            cell,
            degree,
            components=cell.dimension,
            latex_repr="q",
            enumerate_from=q_functions,
            f_are_vectors=True
        )
        q_functions += q_space.dimension
        cell_space += u_space + q_space

    u_hat_space = VectorSpace.generate_facefe_q(
        domain,
        degree,
        components=1,
        latex_repr="\\hat{u}",
        on_boundary=not condensed_space
    )

    return cell_space + u_hat_space


def hdg_assemble_system_for_one_cell_type1(*args):
    """
    Assemble the part of the linear system related to a single cell. This
    functions requires 9 arguments:
    - cell: a Cell object which is the cell we are assembling the system for
    - D: the Einstein diffusion coefficient
    - E: the electric field (time the permittivity)
    - f: the recombination term
    - u_bc: the function that describes the Dirichlet boundary conditions
    - u_hat_space: the vector space where the solution on the faces lives
    - degree: the degree of the functions
    - ring: the place where the elements of the matrix can live (usually SR)
    - tau: the value of the stabilization parameters

    Optionally, this function can also be called with only one argument, that
    is expected to be a tuple with all the previous elements. This is useful
    when this function must be called in parallel
    """
    if len(args) == 1:
        cell, a, b, f, u_bc, u_hat_space, degree, ring, tau, method = args[0]
    elif len(args) == 10:
        cell, a, b, f, u_bc, u_hat_space, degree, ring, tau, method = args
    else:
        raise ValueError(
            'Function hdg_assemble_system_for_one_cell must be called with 10 '
            'elements: cell, D, E, f, u_bc, u_hat_space, degree, ring, '
            'tau, method. Received {}'.format(len(args))
        )


    if isinstance(tau, Mapping):
        tau_is_a_map = True
        def get_tau(f):
            return tau[f]
    else:
        tau_is_a_map = False
        def get_tau(f):
            return tau

    if method not in (MethodType.TYPE1, MethodType.TYPE3):
        raise ValueError('Invalid method: {}'.format(method))

    # This is a set with all the faces of the cell
    cell_boundary = set(cell.borders().values())

    # The vector space for the faces is the subspace of h_hat_space made of
    # the functions that are not zero on the current cell boundary
    u_hat_space_cell = VectorSpace(
        [u for u in u_hat_space.basis if
         not set(u.domain).isdisjoint(cell_boundary)]
    )

    # We build the local space for the solution on this cell
    u_space = VectorSpace.get_lagrangian_space_on(
        cell,
        degree,
        components=1,
        latex_repr="u"
    )
    # And the local space for its gradient (or derivative, if in 1D).
    q_space = VectorSpace.get_lagrangian_space_on(
        cell,
        degree,
        components=cell.dimension,
        latex_repr="q",
        f_are_vectors=True,
    )
    local_space = u_space + q_space

    # Now we allocate the space for the matrix (that we represent
    # in 4 different blocks) and for the right hand side
    M_cc = LinearMap(local_space, local_space, ring)
    M_fc = LinearMap(local_space, u_hat_space_cell, ring)
    M_cf = LinearMap(u_hat_space_cell, local_space, ring)
    M_ff = LinearMap(u_hat_space_cell, u_hat_space_cell, ring)

    rhs_local = vector(ring, local_space.dimension)
    rhs_cell = vector(ring, u_hat_space_cell.dimension)

    for v in u_space.basis:
        i = local_space.get_basis_coordinate(v)
        grad_v = grad(v)
        v_on_boundary = v.get_boundary_function()

        for w in q_space.basis:
            j = local_space.get_basis_coordinate(w)
            M_cc[i, j] += - l2_prod(w, grad_v)
            M_cc[i, j] += + l2_border_prod(w.get_boundary_flux(), v)

        for u in u_space.basis:
            j = local_space.get_basis_coordinate(u)
            u_times_b = u * b
            M_cc[i, j] += - l2_prod(u_times_b, grad_v)
            if method is MethodType.TYPE1:
                M_cc[i, j] += + l2_border_prod(u_times_b.get_boundary_flux(), v)

            if not tau_is_a_map:
                M_cc[i, j] += + tau * l2_border_prod(u, v)
            else:
                for face, f_val in v_on_boundary.values.items():
                    v_temp = BoundaryFunction({face: f_val})
                    M_cc[i, j] += + get_tau(face) * l2_border_prod(u, v_temp)

        for u_hat in u_hat_space_cell.basis:
            u_hat_face = list(u_hat.values.keys())[0]
            current_tau = get_tau(u_hat_face)
            j = u_hat_space_cell.get_basis_coordinate(u_hat)
            if method is MethodType.TYPE3:
                u_hat_times_b = u_hat * b.get_boundary_flux(cell)
                M_cf[i, j] += + l2_border_prod(u_hat_times_b, v)
            M_cf[i, j] += - current_tau * l2_border_prod(u_hat, v)

        rhs_local[i] += l2_prod(f, v)

    for q in q_space.basis:
        i = local_space.get_basis_coordinate(q)
        a_times_q = a * q
        div_a_times_q = div(a * q)
        a_times_q_times_nu = a_times_q.get_boundary_flux()
        for w in q_space.basis:
            j = local_space.get_basis_coordinate(w)
            M_cc[i, j] += l2_prod(w, q)
        for u in u_space.basis:
            j = local_space.get_basis_coordinate(u)
            M_cc[i, j] += - l2_prod(u, div_a_times_q)
        for u_hat in u_hat_space_cell.basis:
            j = u_hat_space_cell.get_basis_coordinate(u_hat)
            M_cf[i, j] += l2_border_prod(u_hat, a_times_q_times_nu)

    for mu in u_hat_space_cell.basis:
        mu_face = list(mu.values.keys())[0]
        current_tau = get_tau(mu_face)
        i = u_hat_space_cell.get_basis_coordinate(mu)
        for w in q_space.basis:
            j = local_space.get_basis_coordinate(w)
            M_fc[i, j] += + l2_border_prod(w.get_boundary_flux(), mu)
        for u in u_space.basis:
            j = local_space.get_basis_coordinate(u)
            if method is MethodType.TYPE1:
                u_times_b = u * b
                M_fc[i, j] += + l2_border_prod(u_times_b.get_boundary_flux(), mu)
            M_fc[i, j] += + current_tau * l2_border_prod(u, mu)
        for u_hat in u_hat_space_cell.basis:
            j = u_hat_space_cell.get_basis_coordinate(u_hat)
            if method is MethodType.TYPE3:
                u_hat_times_b = u_hat * b.get_boundary_flux(cell)
                M_ff[i, j] += + l2_border_prod(u_hat_times_b, mu)
            M_ff[i, j] += - current_tau * l2_border_prod(u_hat, mu)

    # Now we compute the Schur complement
    M_cc_inv = M_cc.inverse()
    schur_complement = M_fc * M_cc_inv
    Dm = M_ff - schur_complement * M_cf
    rhs_temp = -schur_complement * rhs_local + rhs_cell

    # Finally, we return a few stuffs; actually, Dm is the matrix that
    # we need to distribute on the global matrix and rhs_temp is the
    # right hand side that must be distributed and they are the only
    # real elements that we need. But we save also M_cc and rhs_local
    # that will be useful when we will reconstruct the solution on
    # the cells
    return M_cc, rhs_local, Dm, rhs_temp, (M_ff, M_cf, M_fc)


def hdg_assemble_system_for_one_cell_type2(*args):
    if len(args) == 1:
        cell, a, b, f, u_bc, u_hat_space, degree, ring, tau, method = args[0]
    elif len(args) == 10:
        cell, a, b, f, u_bc, u_hat_space, degree, ring, tau, method = args
    else:
        raise ValueError(
            'Function hdg_assemble_system_for_one_cell must be called with 10 '
            'elements: cell, D, E, f, u_bc, u_hat_space, degree, ring, '
            'tau, method. Received {}'.format(len(args))
        )

    if method is not MethodType.TYPE2:
        raise ValueError('Invalid method for the current function')

    if isinstance(tau, Mapping):
        tau_is_a_map = True
        def get_tau(fc):
            return tau[fc]
    else:
        tau_is_a_map = False
        def get_tau(fc):
            return tau

    # This is a set with all the faces of the cell
    cell_boundary = set(cell.borders().values())

    # The vector space for the faces is the subspace of h_hat_space made of
    # the functions that are not zero on the current cell boundary
    u_hat_space_cell = VectorSpace(
        [u for u in u_hat_space.basis if
         not set(u.domain).isdisjoint(cell_boundary)]
    )

    # We build the local space for the solution on this cell
    u_space = VectorSpace.get_lagrangian_space_on(
        cell,
        degree,
        components=1,
        latex_repr="u"
    )
    # And the local space for its gradient (or derivative, if in 1D).
    q_space = VectorSpace.get_lagrangian_space_on(
        cell,
        degree,
        components=cell.dimension,
        latex_repr="q",
        f_are_vectors=True,
    )
    local_space = u_space + q_space

    # Now we allocate the space for the matrix (that we represent
    # in 4 different blocks) and for the right hand side
    M_cc = LinearMap(local_space, local_space, ring)
    M_fc = LinearMap(local_space, u_hat_space_cell, ring)
    M_cf = LinearMap(u_hat_space_cell, local_space, ring)
    M_ff = LinearMap(u_hat_space_cell, u_hat_space_cell, ring)

    rhs_local = vector(ring, local_space.dimension)
    rhs_cell = vector(ring, u_hat_space_cell.dimension)

    for v in u_space.basis:
        i = local_space.get_basis_coordinate(v)
        grad_v = grad(v)
        v_on_boundary = v.get_boundary_function()

        for J in q_space.basis:
            j = local_space.get_basis_coordinate(J)
            M_cc[i, j] += - l2_prod(J, grad_v)
            M_cc[i, j] += + l2_border_prod(J.get_boundary_flux(), v)

        for u in u_space.basis:
            j = local_space.get_basis_coordinate(u)

            if not tau_is_a_map:
                M_cc[i, j] += + tau * l2_border_prod(u, v)
            else:
                for face, f_val in v_on_boundary.values.items():
                    v_temp = BoundaryFunction({face: f_val})
                    M_cc[i, j] += + get_tau(face) * l2_border_prod(u, v_temp)

        for u_hat in u_hat_space_cell.basis:
            u_hat_face = list(u_hat.values.keys())[0]
            current_tau = get_tau(u_hat_face)
            j = u_hat_space_cell.get_basis_coordinate(u_hat)
            M_cf[i, j] += - current_tau * l2_border_prod(u_hat, v)

        rhs_local[i] += l2_prod(f, v)

    for q in q_space.basis:
        i = local_space.get_basis_coordinate(q)
        a_times_q = a * q
        div_a_times_q = div(a * q)
        a_times_q_times_nu = a_times_q.get_boundary_flux()
        for J in q_space.basis:
            j = local_space.get_basis_coordinate(J)
            M_cc[i, j] += l2_prod(J, q)
        for u in u_space.basis:
            j = local_space.get_basis_coordinate(u)
            u_times_b = u * b
            M_cc[i, j] += - l2_prod(u, div_a_times_q)
            M_cc[i, j] += - l2_prod(u_times_b, q)
        for u_hat in u_hat_space_cell.basis:
            j = u_hat_space_cell.get_basis_coordinate(u_hat)
            M_cf[i, j] += l2_border_prod(u_hat, a_times_q_times_nu)

    for mu in u_hat_space_cell.basis:
        mu_face = list(mu.values.keys())[0]
        current_tau = get_tau(mu_face)
        i = u_hat_space_cell.get_basis_coordinate(mu)
        for J in q_space.basis:
            j = local_space.get_basis_coordinate(J)
            M_fc[i, j] += + l2_border_prod(J.get_boundary_flux(), mu)
        for u in u_space.basis:
            j = local_space.get_basis_coordinate(u)
            M_fc[i, j] += + current_tau * l2_border_prod(u, mu)
        for u_hat in u_hat_space_cell.basis:
            j = u_hat_space_cell.get_basis_coordinate(u_hat)
            M_ff[i, j] += - current_tau * l2_border_prod(u_hat, mu)

    # Now we compute the Schur complement
    M_cc_inv = M_cc.inverse()
    schur_complement = M_fc * M_cc_inv
    Dm = M_ff - schur_complement * M_cf
    rhs_temp = -schur_complement * rhs_local + rhs_cell

    # Finally, we return a few stuffs; actually, Dm is the matrix that
    # we need to distribute on the global matrix and rhs_temp is the
    # right hand side that must be distributed and they are the only
    # real elements that we need. But we save also M_cc and rhs_local
    # that will be useful when we will reconstruct the solution on
    # the cells
    return M_cc, rhs_local, Dm, rhs_temp, (M_ff, M_cf, M_fc)


def hdg_assemble_system(D, E, f, u_bc, degree, domain, R, tau, M, rhs, parallel, method_type):
    """
    Assemble the system for the trace. This function simply executes
    the method "hdg_assemble_system_one_cell" for each cell and collects
    their results in a global linear system
    """
    local_systems = {}
    other_matrices = {}

    u_hat_space = M.domain

    # Now we prepare in advance the arguments for calling the previous function
    # (hdg_assemble_system_for_one_cell)
    cell_tuple = tuple(domain.cells)
    assemble_system_for_one_cell_arguments = []

    if not isinstance(tau, Mapping):
        for cell in cell_tuple:
            assemble_system_for_one_cell_arguments.append(
                (cell, D, E, f, u_bc, u_hat_space, degree, R, tau, method_type)
            )
    else:
        for cell in cell_tuple:
            if cell in tau:
                current_tau = tau[cell]
            else:
                current_tau = tau
            assemble_system_for_one_cell_arguments.append(
                (cell, D, E, f, u_bc, u_hat_space, degree, R, current_tau, method_type)
            )

    if method_type == MethodType.TYPE1 or method_type == MethodType.TYPE3:
        hdg_assemble_system_for_one_cell = hdg_assemble_system_for_one_cell_type1
    elif method_type == MethodType.TYPE2:
        hdg_assemble_system_for_one_cell = hdg_assemble_system_for_one_cell_type2
    else:
        raise ValueError('Unknown method {}'.format(method_type))

    if parallel:
        with Pool() as pool:
            results = pool.map(
                hdg_assemble_system_for_one_cell,
                assemble_system_for_one_cell_arguments
            )
    else:
        results = map(
            hdg_assemble_system_for_one_cell,
            assemble_system_for_one_cell_arguments
        )

    cycle_iterable = zip(
        cell_tuple,
        results
    )

    for cell, result in cycle_iterable:
        LOGGER.debug('Aggregating %s to main system', cell)
        M_cc, rhs_local, D, rhs_temp, other_m = result
        local_systems[cell] = (M_cc, rhs_local)
        other_matrices[cell] = other_m

        u_hat_space_cell = D.domain
        for u_hat in u_hat_space_cell.basis:
            i = u_hat_space_cell.get_basis_coordinate(u_hat)
            ii = u_hat_space.get_basis_coordinate(u_hat)
            rhs[ii] += rhs_temp[i]
            for v_hat in u_hat_space_cell.basis:
                j = u_hat_space_cell.get_basis_coordinate(v_hat)
                jj = u_hat_space.get_basis_coordinate(v_hat)
                M[ii, jj] += D[i, j]

    return local_systems, other_matrices


def hdg_reconstruct_solution_on_cell_type1(*args):
    """
    Given the results of the global linear system on the faces, rebuild the
    solution for a specific cell. This function requires 9 arguments:
    - the current cell
    - D (or a)
    - E (or b)
    - the solution of the linear system on the faces
    - the global space where the function on the cell lives
    - the global space where the gradient of the function on the cell lives
    - the global space of the solution on the faces
    - The local matrix for this cell (the one that hdg_assemble_system_on_cell
      has assembled for this cell
    - The local residual for this cell (again from hdg_assemble_system_on_cell)
    - The ring we are using (usually SR)
    - The value of tau (that must be coherent with the one used while
      assembling the local matrix)
    """
    # This function is very similar to hdg_assemble_system_on_cell; a lot of
    # comments for that functions also apply here (for example, the one about
    # the arguments)
    if len(args) == 1:
        cell, a, b, u_trace, u_space, q_space, u_hat_space, M_cc, rhs_local, \
            ring, tau, method = args[0]
    elif len(args) == 12:
        cell, a, b, u_trace, u_space, q_space, u_hat_space, M_cc, rhs_local, \
            ring, tau, method = args
    else:
        raise ValueError(
            'Function hdg_reconstruct_solution_on_cell must be called with 11'
            ' elements: cell, D, beta, u_trace, u_space, q_space, u_hat_space, M_cc, '
            'rhs_local, ring, tau, method. Received {}'.format(len(args))
        )

    tau_is_a_map = isinstance(tau, Mapping)

    # This is a vector that describes a solution on all the grid (and not only
    # on a single cell); indeed its length is the dimension of u_space
    u_cell_solution = vector(ring, u_space.dimension)
    q_cell_solution = vector(ring, q_space.dimension)

    # Now we restrict the global vector spaces to the current cell (for u, q
    # and u_hat)
    u_space_local = VectorSpace([u for u in u_space.basis if u.cell == cell])
    q_space_local = VectorSpace([q for q in q_space.basis if q.cell == cell])

    cell_boundary = set(cell.borders().values())
    u_hat_space_local = VectorSpace(
        [u for u in u_hat_space.basis if
         not set(u.domain).isdisjoint(cell_boundary)]
    )

    # Now we construct a function defined only on the boundary of the current
    # cell that coincides (on the boundary) with the values that the function
    # assumes on all the faces; to do that, we copy the coordinates of the
    # global function in a list and then we use that list to initialize a new
    # function on the local vector space
    u_trace_local_coords = []
    for u in u_hat_space_local.basis:
        i = u_hat_space.get_basis_coordinate(u)
        u_trace_local_coords.append(u_trace[i])
    u_trace_solution = u_hat_space_local.get_function(
        vector(u_trace_local_coords),
        False
    )

    # Now we add the missing terms to the residual (the ones that previous we
    # could not known because they depend on the trace)
    for v in u_space_local.basis:
        i = M_cc.codomain.get_basis_coordinate(v)
        if method == MethodType.TYPE3:
            u_hat_times_b = u_trace_solution * b.get_boundary_flux(cell)
            rhs_local[i] += - l2_border_prod(u_hat_times_b, v)
        if not tau_is_a_map:
            rhs_local[i] += + tau * l2_border_prod(u_trace_solution, v)
        else:
            v_on_boundary = v.get_boundary_function()
            for face, f_value in v_on_boundary.values.items():
                current_tau = tau[face]
                v_temp = BoundaryFunction({face: f_value})
                rhs_local[i] += + current_tau * l2_border_prod(u_trace_solution, v_temp)

    for q in q_space_local.basis:
        i = M_cc.codomain.get_basis_coordinate(q)
        a_times_q_flux = (a * q).get_boundary_flux()
        rhs_local[i] += - l2_border_prod(u_trace_solution, a_times_q_flux)
    # We compute the solution for the current cell
    solution_local = M_cc.solve_right(rhs_local)

    # The last step solution is to write the solution in the base of the space
    # of the globals solutions. In this way, to obtain a solution on the overall
    # grid, it will be enough to sum the vectors generated by this function for
    # the different cells
    for u in u_space_local.basis:
        i = M_cc.domain.get_basis_coordinate(u)
        ii = u_space.get_basis_coordinate(u)
        u_cell_solution[ii] += solution_local[i]
    for q in q_space_local.basis:
        i = M_cc.domain.get_basis_coordinate(q)
        ii = q_space.get_basis_coordinate(q)
        q_cell_solution[ii] += solution_local[i]

    return cell, u_cell_solution, q_cell_solution


def hdg_reconstruct_solution_on_cell_type2(*args):
    if len(args) == 1:
        cell, a, b, u_trace, u_space, q_space, u_hat_space, M_cc, rhs_local, \
            ring, tau, method = args[0]
    elif len(args) == 12:
        cell, a, b, u_trace, u_space, q_space, u_hat_space, M_cc, rhs_local, \
            ring, tau, method = args
    else:
        raise ValueError(
            'Function hdg_reconstruct_solution_on_cell must be called with 12'
            ' elements: cell, D, beta, u_trace, u_space, q_space, u_hat_space, M_cc, '
            'rhs_local, ring, tau, method. Received {}'.format(len(args))
        )

    tau_is_a_map = isinstance(tau, Mapping)

    # This is a vector that describes a solution on all the grid (and not only
    # on a single cell); indeed its length is the dimension of u_space
    u_cell_solution = vector(ring, u_space.dimension)
    q_cell_solution = vector(ring, q_space.dimension)

    # Now we restrict the global vector spaces to the current cell (for u, q
    # and u_hat)
    u_space_local = VectorSpace([u for u in u_space.basis if u.cell == cell])
    q_space_local = VectorSpace([q for q in q_space.basis if q.cell == cell])

    cell_boundary = set(cell.borders().values())
    u_hat_space_local = VectorSpace(
        [u for u in u_hat_space.basis if
         not set(u.domain).isdisjoint(cell_boundary)]
    )

    # Now we construct a function defined only on the boundary of the current
    # cell that coincides (on the boundary) with the values that the function
    # assumes on all the faces; to do that, we copy the coordinates of the
    # global function in a list and then we use that list to initialize a new
    # function on the local vector space
    u_trace_local_coords = []
    for u in u_hat_space_local.basis:
        i = u_hat_space.get_basis_coordinate(u)
        u_trace_local_coords.append(u_trace[i])
    u_trace_solution = u_hat_space_local.get_function(
        vector(u_trace_local_coords),
        False
    )

    # Now we add the missing therms to the residual (the ones that previous we
    # could not known because they depend on the trace)
    for v in u_space_local.basis:
        i = M_cc.codomain.get_basis_coordinate(v)
        if not tau_is_a_map:
            rhs_local[i] += + tau * l2_border_prod(u_trace_solution, v)
        else:
            v_on_boundary = v.get_boundary_function()
            for face, f_value in v_on_boundary.values.items():
                current_tau = tau[face]
                v_temp = BoundaryFunction({face: f_value})
                rhs_local[i] += + current_tau * l2_border_prod(u_trace_solution, v_temp)

    for q in q_space_local.basis:
        i = M_cc.codomain.get_basis_coordinate(q)
        a_times_q_flux = (a * q).get_boundary_flux()
        rhs_local[i] += - l2_border_prod(u_trace_solution, a_times_q_flux)

    # We compute the solution for the current cell
    solution_local = M_cc.solve_right(rhs_local)

    # The last step solution is to write the solution in the base of the space
    # of the globals solutions. In this way, to obtain a solution on the overall
    # grid, it will be enough to sum the vectors generated by this function for
    # the different cells
    for u in u_space_local.basis:
        i = M_cc.domain.get_basis_coordinate(u)
        ii = u_space.get_basis_coordinate(u)
        u_cell_solution[ii] += solution_local[i]
    for q in q_space_local.basis:
        i = M_cc.domain.get_basis_coordinate(q)
        ii = q_space.get_basis_coordinate(q)
        q_cell_solution[ii] += solution_local[i]

    return cell, u_cell_solution, q_cell_solution


def hdg_reconstruct_solution(a, b, u_trace, u_space, q_space, u_hat_space,
                             local_systems, domain, R, tau, parallel, method_type):
    """
    Call the hdg_reconstruct_solution method for each cell and reconstruct the
    solution for the overall grid
    """
    # Prepare the space for the solutions
    u_solution = vector(R, u_space.dimension)
    q_solution = vector(R, q_space.dimension)

    # Prepare all the arguments that must be supplied to
    # hdg_reconstruct_solution_on_cell function
    hdg_reconstruct_solution_on_cell_arguments = []
    for cell in domain.cells:
        matrix_cc, rhs_local = local_systems[cell]
        if isinstance(tau, Mapping):
            current_tau = tau if cell not in tau else tau[cell]
        else:
            current_tau = tau

        hdg_reconstruct_solution_on_cell_arguments.append((
            cell,
            a,
            b,
            u_trace,
            u_space,
            q_space,
            u_hat_space,
            matrix_cc,
            rhs_local,
            R,
            current_tau,
            method_type
        ))

    if method_type == MethodType.TYPE1:
        hdg_reconstruct_solution_on_cell = hdg_reconstruct_solution_on_cell_type1
    elif method_type == MethodType.TYPE2:
        hdg_reconstruct_solution_on_cell = hdg_reconstruct_solution_on_cell_type2
    elif method_type == MethodType.TYPE3:
        hdg_reconstruct_solution_on_cell = hdg_reconstruct_solution_on_cell_type1
    else:
        raise ValueError('Unknown method: {}'.format(method_type))

    if parallel:
        with Pool() as pool:
            results = pool.map(
                hdg_reconstruct_solution_on_cell,
                hdg_reconstruct_solution_on_cell_arguments
            )
    else:
        results = map(
            hdg_reconstruct_solution_on_cell,
            hdg_reconstruct_solution_on_cell_arguments
        )

    for cell, u_cell_solution, q_cell_solution in results:
        LOGGER.debug('Retrieving reconstruction for %s', cell)
        u_solution += u_cell_solution
        q_solution += q_cell_solution

    return u_solution, q_solution


def hdg_method(domain, degree, D, E, f=0, u_bc=None, R=SR, tau=var('tau'), parallel=False, method_type=MethodType.TYPE1, return_system=False):
    LOGGER.debug("Starting HDG method")

    if u_bc is None:
        left_faces = []
        right_faces = []
        up_faces = []
        down_faces = []

        for boundary_cell in domain.boundary_cells:
            boundary_faces = domain.get_cell_boundary_faces(boundary_cell)

            if Directions.LEFT in boundary_faces:
                    left_faces.append(boundary_faces[Directions.LEFT])
            if Directions.RIGHT in boundary_faces:
                    right_faces.append(boundary_faces[Directions.RIGHT])
            if Directions.UP in boundary_faces:
                    up_faces.append(boundary_faces[Directions.UP])
            if Directions.DOWN in boundary_faces:
                    down_faces.append(boundary_faces[Directions.DOWN])

        u_bc_values = {}
        for fc in left_faces:
            u_bc_values[fc] = 0
        for fc in right_faces:
            u_bc_values[fc] = 1
        for fc in up_faces:
            u_bc_values[fc] = SPACE_VARS[0]
        for fc in down_faces:
            u_bc_values[fc] = SPACE_VARS[0]

        u_bc = BoundaryFunction(u_bc_values)

    if not isinstance(E, CellFunction):
        if not is_Vector(E):
            E = vector((E,))
        E = CellFunction({c: E for c in domain.cells})

    if not isinstance(D, CellFunction):
        D = CellFunction({c: D for c in domain.cells})

    LOGGER.debug("Generating space for the boundary functions")
    u_hat_space = VectorSpace.generate_facefe_q(
        domain,
        degree,
        components=1,
        latex_repr="\\hat{u}",
        on_boundary=True
    )

    mu_hat_space = VectorSpace.generate_facefe_q(
        domain,
        degree,
        components=1,
        latex_repr="\\mu",
        on_boundary=False
    )

    LOGGER.debug('Projecting boundary conditions...')
    trace_f_on_boundary = [
        u_hat for u_hat in u_hat_space.basis if u_hat not in mu_hat_space.basis
    ]

    # Associate to the global indices of u_hat its position as a boundary dof
    boundary_dof_indices = {
        u_hat_space.get_basis_coordinate(u_hat): i for i, u_hat in
        enumerate(trace_f_on_boundary)
    }
    n_boundary_dofs = len(trace_f_on_boundary)
    proj_bc_matrix = matrix(R, n_boundary_dofs, n_boundary_dofs)
    proj_bc_rhs = vector(R, n_boundary_dofs)
    for i in range(n_boundary_dofs):
        v_hat = trace_f_on_boundary[i]
        for j in range(n_boundary_dofs):
            u_hat = trace_f_on_boundary[j]
            proj_bc_matrix[i, j] = l2_border_prod(v_hat, u_hat)
        proj_bc_rhs[i] = l2_border_prod(v_hat, u_bc)

    bc_conditions = proj_bc_matrix.solve_right(proj_bc_rhs)

    condensed_map = {}
    for i, u_hat in enumerate(u_hat_space.basis):
        if u_hat in mu_hat_space.basis:
            condensed_map[i] = mu_hat_space.get_basis_coordinate(u_hat)

    def condense_vector(v):
        condensed_v = vector(R, mu_hat_space.dimension)
        for i in range(u_hat_space.dimension):
            if i not in condensed_map:
                continue
            condensed_v[condensed_map[i]] = v[i]
        return condensed_v

    def decondense_vector(v):
        decondensed_v = vector(R, u_hat_space.dimension)
        for i in range(u_hat_space.dimension):
            if i in condensed_map:
                decondensed_v[i] = v[condensed_map[i]]
            else:
                decondensed_v[i] = bc_conditions[boundary_dof_indices[i]]
        return decondensed_v

    LOGGER.debug('Boundary conditions computed')

    LOGGER.debug("Allocating memory space for the main matrix and for the rhs")
    global_matrix = LinearMap(u_hat_space, u_hat_space, R)
    rhs = vector(SR, u_hat_space.dimension)
    LOGGER.debug(
        'Memory space for the main matrix and for the rhs has been allocated'
    )

    local_systems, other_matrices = hdg_assemble_system(
        D,
        E,
        f,
        u_bc,
        degree,
        domain,
        R,
        tau,
        global_matrix,
        rhs,
        parallel,
        method_type
    )

    LOGGER.debug('Condensing linear system...')
    global_system = LinearSystem.build(mu_hat_space, mu_hat_space, R)
    global_matrix_condensed = global_system.linear_map
    rhs_condensed = global_system.rhs
    for i, u_hat in enumerate(u_hat_space.basis):
        v = global_matrix.as_matrix().column(i)
        v_condensed = condense_vector(v)
        if u_hat in mu_hat_space.basis:
            ii = mu_hat_space.get_basis_coordinate(u_hat)
            global_matrix_condensed.as_matrix()[:, ii] = v_condensed
        else:
            bc_value = bc_conditions[boundary_dof_indices[i]]
            for j in range(mu_hat_space.dimension):
                rhs_condensed[j] -= bc_value * v_condensed[j]
    rhs_temp = condense_vector(rhs)
    for i in range(mu_hat_space.dimension):
        rhs_condensed[i] += rhs_temp[i]

    # This is an useless part: it is safe to remove it
    if return_system:
        LOGGER.debug('Rebuilding the overall system (just for fun...)')
        global_space = build_overall_space(domain, degree)
        global_linear_system = LinearSystem.build(global_space, entries=R)
        for cell in local_systems:
            local_m, local_rhs = local_systems[cell]
            for f in local_m.domain.basis:
                i = local_m.domain.get_basis_coordinate(f)
                ii = global_space.get_basis_coordinate(f)
                for g in local_m.domain.basis:
                    j = local_m.domain.get_basis_coordinate(g)
                    jj = global_space.get_basis_coordinate(g)
                    global_linear_system.matrix[ii, jj] += local_m[i, j]
                global_linear_system.rhs[ii] += local_rhs[i]

            for m in other_matrices[cell]:
                for f in m.codomain.basis:
                    i = m.codomain.get_basis_coordinate(f)
                    ii = global_space.get_basis_coordinate(f)
                    for g in m.domain.basis:
                        j = m.domain.get_basis_coordinate(g)
                        jj = global_space.get_basis_coordinate(g)
                        global_linear_system.matrix[ii, jj] += m[i, j]

        LOGGER.debug('And now we condense the overall system...')
        global_linear_system_condensed = global_linear_system
        for i, u in enumerate(trace_f_on_boundary):
            global_linear_system_condensed = \
                global_linear_system_condensed.fix_variable_value(u, bc_conditions[i], u)
        LOGGER.debug('Done!')
        return global_linear_system, global_linear_system_condensed
    else:
        global_linear_system = None
        global_linear_system_condensed = None

    LOGGER.debug(
        "Solving main system (which is %d x %d)...",
        mu_hat_space.dimension,
        mu_hat_space.dimension
    )
    u_hat_coords_condensed = global_system.solve(use_sympy=False)
    u_hat_coords = decondense_vector(u_hat_coords_condensed)
    LOGGER.debug("Solved!")

    LOGGER.debug('Simplifying coords of u_hat...')
    u_hat_coords_simplified = vector(R, u_hat_space.dimension)

    u_hat_coords_list = [(None, u_hat_c) for u_hat_c in u_hat_coords]
    if parallel:
        with Pool() as pool:
            results = pool.map(
                try_simplify,
                u_hat_coords_list
            )
    else:
        results = []
        for i, u_hat_coord in enumerate(u_hat_coords_list):
            results.append(try_simplify(u_hat_coord))
            LOGGER.debug('Simplified coord %d', i)

    for i in range(len(results)):
        u_hat_coords_simplified[i] = results[i][1]

    LOGGER.debug('Coords simplified!')
    # u_hat_coords_simplified = u_hat_coords

    u_space = VectorSpace.generate_fe_q(
        domain,
        degree,
        components=1,
        latex_repr="u"
    )
    q_space = VectorSpace.generate_fe_q(
        domain,
        degree,
        components=domain.dimension,
        latex_repr="q",
        f_are_vectors=True
    )

    u_coords, q_coords = hdg_reconstruct_solution(
        D, E,
        u_hat_coords_simplified,
        u_space,
        q_space,
        u_hat_space,
        local_systems,
        domain,
        R,
        tau,
        parallel,
        method_type
    )

    LOGGER.debug("Building the solution by summing the elements of the basis...")
    u_solution = u_space.get_function(u_coords, False)
    q_solution = q_space.get_function(q_coords, False)
    u_hat_solution = u_hat_space.get_function(u_hat_coords_simplified, False)
    LOGGER.debug("Solution has been computed. Execution is done!")

    final_output = (
        Solution(u_solution, q_solution, u_hat_solution),
        global_linear_system,
        global_linear_system_condensed
    )

    return final_output


def condense_hdg_system(sts, domain, degree=0):
    q_space = VectorSpace.generate_fe_q(
        domain,
        degree,
        components=domain.dimension,
        latex_repr="q",
        f_are_vectors=True
    )
    u_space = VectorSpace.generate_fe_q(
        domain,
        degree,
        latex_repr="u",
    )
    # u_hat_space = VectorSpace.generate_facefe_q(
    #     domain,
    #     degree,
    #     latex_repr="\\hat{u}",
    # )

    temp = sts
    for q in q_space.basis:
        temp = temp.substitute_variable(q, q)

    for u in u_space.basis:
        temp = temp.substitute_variable(u, u)

    return temp.simplify()

def compute_l2_error(u, exc_function, d, square=False):
    if u.is_vector:
        error_sum = SR(0)
        for i in range(u.n_of_components):
            error_sum += compute_l2_error(u.get_component(i), exc_function[i], d, square=False)
        return error_sum if square else sqrt(error_sum)

    if d.dimension == 1:
        return compute_l2_error_1d(u, exc_function, d, square)
    elif d.dimension == 2:
        return compute_l2_error_2d(u, exc_function, d, square)
    else:
        raise NotImplementedError

def compute_l2_error_1d(u, exc_function, d, square=False):
    exc_function_square = exc_function * exc_function

    x = SPACE_VARS[0]

    x_min = var('_x_min')
    x_max = var('_x_max')

    exc_function_integral = integrate(exc_function, (x, x_min, x_max))
    exc_function_square_integral = integrate(exc_function_square, (x, x_min, x_max))

    l2_square_error_per_cell = {}
    for cell in d.cells:
        f_cell = u.values.get(cell, 0)
        (c_x_min,), (c_x_max,) = cell.coordinates()

        subs = {
            x_min : c_x_min,
            x_max : c_x_max,
        }

        c_exc_function_integral = exc_function_integral.substitute(subs)
        c_exc_function_square_integral = exc_function_square_integral.substitute(subs)

        c_l2_error_square = 0
        c_l2_error_square += c_exc_function_square_integral
        c_l2_error_square += - 2 * c_exc_function_integral * f_cell
        c_l2_error_square += (f_cell ** 2) * cell.area()

        l2_square_error_per_cell[cell] = c_l2_error_square

    l2_square_error = sum(l2_square_error_per_cell.values())

    return l2_square_error if square else sqrt(l2_square_error)


def compute_l2_error_2d(u, exc_function, d, square=False):
    exc_function_square = exc_function * exc_function

    x, y = SPACE_VARS[:2]

    x_min = var('_x_min')
    x_max = var('_x_max')
    y_min = var('_y_min')
    y_max = var('_y_max')

    exc_function_x = integrate(exc_function, (y, y_min, y_max))
    exc_function_square_x = integrate(exc_function_square, (y, y_min, y_max))

    exc_function_integral = integrate(exc_function_x, (x, x_min, x_max))
    exc_function_square_integral = integrate(exc_function_square_x, (x, x_min, x_max))

    l2_square_error_per_cell = {}
    for cell in d.cells:
        f_cell = u.values.get(cell, 0)
        (c_x_min, c_y_min), (c_x_max, c_y_max) = cell.coordinates()

        subs = {
            x_min : c_x_min,
            x_max : c_x_max,
            y_min : c_y_min,
            y_max : c_y_max,
        }

        c_exc_function_integral = exc_function_integral.substitute(subs)
        c_exc_function_square_integral = exc_function_square_integral.substitute(subs)

        c_l2_error_square = 0
        c_l2_error_square += c_exc_function_square_integral
        c_l2_error_square += - 2 * c_exc_function_integral * f_cell
        c_l2_error_square += (f_cell ** 2) * cell.area()

        l2_square_error_per_cell[cell] = c_l2_error_square

    l2_square_error = sum(l2_square_error_per_cell.values())

    return l2_square_error if square else sqrt(l2_square_error)


==> generate_plots/uniform_grid_1d_tau/plot_data.py <==
from h5py import File as HDF5File
from os import path
import numpy as np
import matplotlib.pyplot as plt

MAIN_DIR = path.dirname(path.realpath(__file__))
DATA_FILE = path.join(MAIN_DIR, 'uni_grid_1d_data.hdf5')
PLOT_FILE = path.join(MAIN_DIR, 'uni_grid_1d.pdf')

TAU_MIN = 1e-2
TAU_MAX = 1e6

N_OF_CELLS = (8, 16, 32, 64)

BETA_MIN = 1
BETA_MAX = 1000

PLOT_TITLE = 'Error solving equation ' \
    '$\\nabla \\cdot \\left(-u + \\beta \\nabla u \\right) = 0$'


ERROR_NAMES = (
    'l2_error',
    'l2_hat_error',
    'h1_seminorm_displacement',
    'h1_seminorm_current'
)

ERROR_COLORS = {
    'l2_error': 'blue',
    'l2_hat_error': 'red',
    'h1_seminorm_displacement': 'gray',
    'h1_seminorm_current': 'green'
}

ERROR_STYLES = {
    'l2_error': '-',
    'l2_hat_error': '--',
    'h1_seminorm_displacement': ':',
    'h1_seminorm_current': '-.'
}

ERROR_THICKNESS = {
    'l2_error': 1.5,
    'l2_hat_error': 1,
    'h1_seminorm_displacement': 0.8,
    'h1_seminorm_current': 0.8
}

ERROR_LEGENDS = {
    'l2_error': '$L^2$ error of $u$',
    'l2_hat_error': '$L^2$ error of $\\widehat{u}$',
    'h1_seminorm_displacement': '$L^2$ error of $\\mathbf{W}_{u}$',
    'h1_seminorm_current': '$L^2$ error of $\\mathbf{J}_{u}$'
}

def read_data():
    with HDF5File(DATA_FILE, 'r') as f:
        tau_values_hdf5 = np.array(f["tau"], dtype=np.float64)
        n_of_cells_hdf5 = np.array(f["cells"], dtype=np.int32)
        beta_values_hdf5 = np.array(f["beta"], dtype=np.float64)

        errors_hdf5 = {}
        for error_name in ERROR_NAMES:
            error = np.array(f[error_name], dtype=np.float64)
            errors_hdf5[error_name] = error

    # Prepare mask for tau
    if TAU_MIN is not None:
        greater_tau_min = tau_values_hdf5 >= TAU_MIN
    else:
        gerater_tau_min = np.ones_like(tau_values_hdf5, dtype=np.bool)

    if TAU_MAX is not None:
        smaller_tau_max = tau_values_hdf5 <= TAU_MAX
    else:
        smaller_tau_max = np.ones_like(tau_values_hdf5, dtype=np.bool)
    tau_mask = np.logical_and(smaller_tau_max, greater_tau_min)

    # Prepare indices for the number of the cells
    cell_indices = np.empty((len(N_OF_CELLS),), dtype=np.int32)
    for i, cells in enumerate(N_OF_CELLS):
        tmp = np.where(n_of_cells_hdf5 == cells)[0]
        if tmp.shape != (1,):
            raise ValueError(
                'No or more than one index found for cells {}'.format(cells)
            )
        cell_indices[i] = tmp[0]
    cell_mask = np.zeros_like(n_of_cells_hdf5, dtype=np.bool)
    cell_mask[cell_indices] = True

    # Prepare mask for beta
    if BETA_MIN is not None:
        greater_beta_min = beta_values_hdf5 >= BETA_MIN
    else:
        gerater_beta_min = np.ones_like(beta_values_hdf5, dtype=np.bool)
    if BETA_MAX is not None:
        smaller_beta_max = beta_values_hdf5 <= BETA_MAX
    else:
        smaller_beta_max = np.ones_like(beta_values_hdf5, dtype=np.bool)

    beta_mask = np.logical_and(smaller_beta_max, greater_beta_min)

    # Prepare data
    tau_values = tau_values_hdf5[tau_mask]
    n_of_cells = n_of_cells_hdf5[cell_mask]
    beta_values = beta_values_hdf5[beta_mask]

    errors = {}
    for error_name, error in errors_hdf5.items():
        errors[error_name] = error[np.ix_(cell_mask, beta_mask, tau_mask)]
    return n_of_cells, beta_values, tau_values, errors


def plot_data():
    n_of_cells, beta_values, tau_values, errors = read_data()

    cells_elements = n_of_cells.shape[0]
    beta_elements = beta_values.shape[0]

    fig, axs = plt.subplots(cells_elements, beta_elements, sharex=True, sharey=True, dpi=300)

    fig.set_size_inches(8.27, 11.69 - 1)

    legend_lines = []
    legend_labels = []

    for i, c in enumerate(n_of_cells):
        for j, beta in enumerate(beta_values):
            ax = axs[i][j]
            plt.sca(ax)
            if i == 0:
                plt.title('$\\beta = {:g}$'.format(beta))
            if i == cells_elements - 1:
                plt.xlabel('$\\tau$')
            if j == 0:
                plt.ylabel('$h = \\frac{1}{' + str(c) + '}$')

            for error_name, error in errors.items():
                p = plt.loglog(
                    tau_values,
                    error[i, j, :],
                    color=ERROR_COLORS[error_name],
                    linestyle=ERROR_STYLES[error_name],
                    linewidth=ERROR_THICKNESS[error_name]
                )
                if i == 0 and j == 0:
                    legend_lines.append(p[0])
                    legend_labels.append(ERROR_LEGENDS[error_name])

    plt.figlegend(legend_lines, legend_labels, loc = 'lower center', ncol=5)
    fig.suptitle(PLOT_TITLE)
    plt.savefig(PLOT_FILE)

plot_data()


==> print_macros.py <==
#!/usr/bin/env python3
import sys
import re
from os import path


MAIN_DIR = path.dirname(path.realpath(__file__))
COMMAND_FILE = path.join(MAIN_DIR, 'custom-commands-private.sty')
OUTPUT_FILE = path.join(MAIN_DIR, 'commands_table.tex')

OPTIONAL_ARGS = ['arg{}'.format(i) for i in range(20)]

OLD_STYLE_COMMAND_DEF = re.compile(
    r'\\(?P<latex_cmd>(re)?newcommand)'
    r'(?P<cmd_name>(\{\\[A-Za-z0-9]+\}|\\[A-Za-z0-9]+))'
    r'(?P<arg_opts>(\[\d*\])*)'
    r'(?P<cmd_code>.*)'
)

NEW_STYLE_COMMAND_DEF = re.compile(
    r'\\NewDocumentCommand'
    r'(?P<cmd_name>(\{\\[A-Za-z0-9]+\}|\\[A-Za-z0-9]+))'
    r'(?P<arg_opts>\{(o(\{[A-Za-z0-9]*\})?|m|s)*\}|(o(\{[A-Za-z0-9]*\})|m|a))'
)

PREAMBLE = r"""\documentclass{article}
\usepackage{verbatim}
\usepackage{amsfonts}
\usepackage{amsmath}
\usepackage{amssymb}
\usepackage{longtable}

\usepackage{amssymb}
\usepackage{amsmath}
\usepackage{amsthm}
\usepackage{amsbsy}

% Enable \reallywidehat command
\usepackage{scalerel,stackengine}

\usepackage{mathtools}
\usepackage{xparse}
\usepackage{xifthen}
\usepackage{custom-commands-private}

"""


def read_old_style_commands(lines, commands=None):
    if commands is None:
        commands = []

    i = 0
    while i < len(lines):
        line = lines[i]

        match = OLD_STYLE_COMMAND_DEF.match(line)
        if match is not None:
            cmd_name = match.group('cmd_name')
            arg_opts = match.group('arg_opts')
            cmd_code = match.group('cmd_code')

            # I remove the first # from the cmd code
            if not cmd_code.startswith('{'):
                raise ValueError(
                    'Command on line {} ill-formed. It does not start '
                    'with a bracket'.format(i)
                )
            cmd_code = cmd_code[1:]

            if cmd_name.startswith('{') and cmd_name.endswith('}'):
                cmd_name = cmd_name[1:-1]

            # Now we deal with the fact that the command may spread on
            # two or more lines
            original_i = i
            command = '{'
            j = 0
            current_text = cmd_code
            bracket_index = 1
            while bracket_index != 0:
                if j >= len(current_text):
                    i += 1
                    current_text += lines[i]

                k = current_text[j]

                if k == '%':
                    current_text = current_text[:j]
                    continue

                command += current_text[j]

                if k == '}':
                    bracket_index -= 1

                if k == '{':
                    bracket_index += 1

                j += 1

            command = command.replace('\n', '')

            # Now we need to check how many arguments this command
            # requires
            opt_args = False
            if arg_opts == '':
                n_args = 0
            else:
                close_bracket = arg_opts.find(']')
                if close_bracket == -1:
                    raise ValueError(
                        'Invalid argument options "{}" on line {}'.format(
                            arg_opts,
                            original_i
                        )
                    )
                n_args_raw = arg_opts[1:close_bracket].strip()
                if n_args_raw == '':
                    n_args = 0
                else:
                    n_args = int(n_args_raw)

                if close_bracket < len(arg_opts) - 1:
                    opt_args = True

            n_mandatory_args = n_args - 1 if opt_args else n_args
            mandatory_args = OPTIONAL_ARGS[:n_mandatory_args]
            mandatory_args_str = ''.join(
                ['{' + k + '}' for k in mandatory_args]
            )

            if opt_args:
                commands.append(cmd_name + '[opt]' + mandatory_args_str)
                commands.append(cmd_name + mandatory_args_str)
            else:
                commands.append(cmd_name + mandatory_args_str)

        i += 1

    return commands


def split_args(arg_str):
    args = []
    i = 0
    while i < len(arg_str):
        k = arg_str[i]

        j = i + 1
        if j == len(arg_str):
            args.append((k, None))
            break

        next_char = arg_str[j]
        bracket_level = 0
        if next_char == '{':
            bracket_level += 1

        while bracket_level > 0:
            j += 1
            next_char = arg_str[j]

            if next_char == '{':
                bracket_level += 1
            elif next_char == '}':
                bracket_level -= 1

        if j - i == 1:
            args.append((k, None))
        else:
            args.append((k, arg_str[i + 2: j]))
            i = j

        i += 1
    return args

def read_new_style_commands(lines, commands=None):
    if commands is None:
        commands = []

    for line in lines:
        match = NEW_STYLE_COMMAND_DEF.match(line)

        if match is not None:
            cmd_name = match.group('cmd_name')
            arg_opts = match.group('arg_opts')

            if cmd_name.startswith('{') and cmd_name.endswith('}'):
                cmd_name = cmd_name[1:-1]
            if arg_opts.startswith('{') and arg_opts.endswith('}'):
                arg_opts = arg_opts[1:-1]

            split_arg_opts = split_args(arg_opts)
            s_in_args = 's' in [a[0] for a in split_arg_opts]
            o_in_args = 'o' in [a[0] for a in split_arg_opts]
            n_args = len([a[0] for a in split_arg_opts if a[0] in ('m', 'o')])

            mandatory_args = OPTIONAL_ARGS[:n_args]
            mandatory_args_str = ''.join(
                ['{' + k + '}' for k in mandatory_args]
            )
            commands.append(cmd_name + mandatory_args_str)
            if s_in_args:
                commands.append(cmd_name + '*' + mandatory_args_str)


def read_commands():
    commands = []
    with open(COMMAND_FILE, 'r') as my_file:
        lines = my_file.readlines()

    read_old_style_commands(lines, commands)
    read_new_style_commands(lines, commands)
    return commands


def main():
    commands = read_commands()
    commands = sorted(commands)

    # Start writing the file
    with open (OUTPUT_FILE, 'w') as outfile:
        outfile.write(PREAMBLE)

        outfile.write('\\begin{document}\n\\begin{longtable}{ll}')

        for cmdstr in commands:
            outfile.write('\\verb|'+cmdstr+'| & $' +cmdstr +'$\\\\\n')

        outfile.write('\\end{longtable}\n\\end{document}')

    print('Done!')


if __name__ == '__main__':
    main()

